On invariable generation of alternating groups by elements of prime and prime power order

We verify that every alternating group of degree at most one quadrillion is invariably generated by an element of prime order together with an element of prime power order.

==> anc/DATA-README.TXT <==
The file out-0.g contains a list of all the numbers n from 25 to 10^12
sufficiently power-smooth that the largest prime r < n-1 and the largest
prime-power p^a dividing n satisfy r + p^a <= n.

Note no numbers of the form 2^k+1 are on the list.  For such a number,
we may replace the preceding Mersenne prime (if any) with a slightly 
smaller prime r, while still satisfying that r + p^a > n.

The file is in GAP format.  It sets two variables:
* invgen_oversmooth_range:=[25..1000000000000];
is the range considered in the file.
* invgen_oversmooth
is the list.  Each entry in the list is one line in the file, and is of
the form [n, p^a], where n is the smooth integer, and p^a is the largest 
prime-power divisor of n.  A comment at the end of line gives the largest
prime preceding n-1.

We have similar data files covering the range out to 10^15.  We can
share them on request, and intend to eventually house them in a suitable
data repository.

